Is the five-flow conjecture almost false?

The number of nowhere zero Z_Q flows on a graph G can be shown to be a polynomial in Q, defining the flow polynomial \Phi_G(Q). According to Tutte's five-flow conjecture, \Phi_G(5) > 0 for any bridgeless G.A conjecture by Welsh that \Phi_G(Q) has no real roots for Q \in (4,\infty) was recently disproved by Haggard, Pearce and Royle. These authors conjectured the absence of roots for Q \in [5,\infty). We study the real roots of \Phi_G(Q) for a family of non-planar cubic graphs known as generalised Petersen graphs G(m,k). We show that the modified conjecture on real flow roots is also false, by exhibiting infinitely many real flow roots Q>5 within the class G(nk,k). In particular, we compute explicitly the flow polynomial of G(119,7), showing that it has real roots at Q\approx 5.0000197675 and Q\approx 5.1653424423. We moreover prove that the graph families G(6n,6) and G(7n,7) possess real flow roots that accumulate at Q=5 as n\to\infty (in the latter case from above and below); and that Q_c(7)\approx 5.2352605291 is an accumulation point of real zeros of the flow polynomials for G(7n,7) as n\to\infty.

==> polyG119_7.m <==
(*

polyG119_7.m 

Created 20/Sep/2010

poly[q_] is the flow polynomial for the generalized Petersen graph 
         G(119,7)
*)

poly[q_] = (-3 + q)*(-2 + q)*(-1 + q)*
     (
      -240453758183717079931230416441214627161100181583221695778758847017660 \
+ 3778010581676303383947166862404894626185168386864045862610150115812052*q - 
      30335569899732630785396756910315613411372095140384361997526113182374163*
       q^2 + 1658251019720512633462204230699199988722393051135965829736356320\
55394977*q^3 - 
      69357954099484428578353657777282363362403556937776673389972181487902526\
1*q^4 + 
      23652984209100393610314410419998819021826435467618403939017568345077191\
94*q^5 - 
      68438816670417113371235096830765040161126806862247890878460069387167099\
36*q^6 + 
      17263457862032800683223779137831846913199242114984324936441639648268053\
289*q^7 - 
      38713433713214705146001095156944656719927970414458008688062316276391488\
388*q^8 + 
      78323139898934533680532026518046626525971702819240021820160355852376101\
900*q^9 - 
      14459692470644663439701388495064355313441396255481522315616138740033350\
8225*q^10 + 
      24580549088052522378358367708637723264769099505022753784628184125164691\
4824*q^11 - 
      38757802939491170491415564130048272233809839507578203570640480476527309\
6365*q^12 + 
      57025144235024186219799778173830588438634996645412461378764872641177326\
4858*q^13 - 
      78683007908497985470432221825568156805326351560521906831425669578483436\
1687*q^14 + 
      10224156652878523116821991899372743838498168155958170772824912878142100\
89327*q^15 - 
      12556174055610532920491156116309605192068071618886313292376238437876509\
02598*q^16 + 
      14618440343124394495754940916900689051330690529142798525091497806270874\
41657*q^17 - 
      16177408212497987659505316572774322544273412524615608069208409330235926\
30423*q^18 + 
      17056212886630269878079816947895918643556985127525384981133712276628985\
99836*q^19 - 
      17167210778419480793599185800314778073707504946565422678739602675390312\
16693*q^20 + 
      16524717497353777392046033299389651831626462969093138845129413744102640\
86521*q^21 - 
      15236008616898589828671646524322113544028724136698590920876495411609177\
63276*q^22 + 
      13474786485796836799919045903500431529728170689877168950968107101116242\
58414*q^23 - 
      11445435778417734363890666664393733261786254743593601650781758601514378\
88418*q^24 + 
      93474490342543517219281674033498858670604759441269693330181548564004505\
3088*q^25 - 
      73476146301710926728318980569927145592737316819507291609868722572818693\
8239*q^26 + 
      55640613943428518329669095666107085754050274748834367552623453192767771\
4022*q^27 - 
      40624891997732287121147507859259879132784025115245391769294436315349871\
0100*q^28 + 
      28620468555568317800560940955206698242973066934077775500884484691607652\
2994*q^29 - 
      19469083558805286427772479911347366549249999640841586633051433675509551\
1519*q^30 + 
      12795940917371765161697156874965184594507932878026893683737941543594412\
6802*q^31 - 
      81303058361075417592304554906219204545070829443708169095378279034181616\
797*q^32 + 
      49966395799032436266189002396534646533235474102922584729978792549768709\
570*q^33 - 
      29716297381875173070101426039892101696811371497930415707024934873184994\
971*q^34 + 
      17109926011423464771467167427507814898291755276949983853151230858292134\
005*q^35 - 
      95414244116451702218200261296824976738408577530283262180527763239479178\
67*q^36 + 
      51552502592036980103982738417666420272812608631272505871632647878445620\
05*q^37 - 
      26996259681483865037827076179946941384908546435019502687522293329834964\
84*q^38 + 
      13705901722768477917888237982021877451550604934110598439736973778134291\
15*q^39 - 
      67481160448118669194118139527922827470047964774583651906684650911068687\
1*q^40 + 
      32228326319562266112459325823520392548454586005352595238830240776856661\
2*q^41 - 
      14933854070475614132713273314088058524725572698817034830652253660103642\
8*q^42 + 
      67154254327764896250779574488797365684816293909986077788680077649219059*
       q^43 - 293103877128617123363499884377532970272675726459341957939101846\
67409525*q^44 + 
      12418975519744799441679142496250486367091770751393334192303593690937216*
       q^45 - 
      5108897246470415157235242805025854028977310258147102091244333174463070*
       q^46 + 
      2040790191809533248688898356534425242558953177861065156649563146370679*
       q^47 - 
      791669367678994305215119572575588439395174310193863932545018547493949*
       q^48 + 
      298263611514781343272224652335166519468558609433860386772388696144855*
       q^49 - 
      109143202315633324987330964029233262735802381917881292972386146290583*
       q^50 + 
      38793120529207946517836936596295050010421179961661603601012761033976*
       q^51 - 
      13393333822523527127943242411311403493467668611668190366289160119798*
       q^52 + 
      4491649304261905729281333948467503543032844169847443690259485449787*
       q^53 - 
      1463208911995358578670442816667443146618570037914577188051167519252*
       q^54 + 
      463002576567921398643877003491825254798116352410207026582354227639*
       q^55 - 
      142306049793794840801481088729855032253716088115496415256458286993*
       q^56 + 
      42482066138212698853729014913405235508231962094892775535623301954*
       q^57 - 
      12316937820630034457717661311813898450293797908401593794293724758*
       q^58 + 
      3468010035454592592294532401090077198723295654493559716526595085*q^59 - 
      948193746090263874793189178585310649056926723273402296835255341*q^60 + 
      251712395999861219430022121008687006528308619159639108633408792*q^61 - 
      64870522436154805702181162937007326080100049608985554185883024*q^62 + 
      16227914273399692643538894326321813038077624088578343763024693*q^63 - 
      3939856175099340812778271579647788724054817562072496203271622*q^64 + 
      928159554704604760538186427442530041159446537967362956747430*q^65 - 
      212130925228863323822024721431112601866613699451131860235710*q^66 + 
      47025221622368034908085340305586428332317539464533841648123*q^67 - 
      10108841512034189983877166351043431883332647922883010856327*q^68 + 
      2106711947665769238334508701464763203793865636828903442294*q^69 - 
      425522761043753110078251752857561183613194192306420512412*q^70 + 
      83277105914548332097899604836384635641176843712157856926*q^71 - 
      15786114232928385188569755800951974220820338221822797673*q^72 + 
      2897497349085917262770771233534175446735608061805601330*q^73 - 
      514765848404059046836837761417162573532059958487097353*q^74 + 
      88483984104925516580422896030293322509203586666446608*q^75 - 
      14709751385762293879136933265239581784434168823726105*q^76 + 
      2363940443321701747333111550458096052434867769928216*q^77 - 
      367070636910713149669510355126240632283426228583990*q^78 + 
      55045491030169621973045797552387375721405805002210*q^79 - 
      7967363593383576742789482483060195429602666353792*q^80 + 
      1112432655029526956212696750602542449173138786358*q^81 - 
      149736221917777447936668185649515326795606657139*q^82 + 
      19417037687233804941366229781880098811952696949*q^83 - 
      2423988165427613282917222688678473423362471885*q^84 + 
      291095664115059080227254369870423630080267269*q^85 - 
      33600127040413356951575245326064861734434090*q^86 + 
      3724448845910258224439985334986604271814630*q^87 - 
      396083067053161605214005007534380917557302*q^88 + 
      40370994515077502586895936288134103918883*q^89 - 
      3939422436008602219258246065351204112198*q^90 + 
      367585380265857178359590490307505526698*q^91 - 
      32755670407906919539877604731444999292*q^92 + 
      2783619278733903044429223967432069173*q^93 - 
      225251413853620678004411181186579261*q^94 + 
      17327620037637857872926704478452708*q^95 - 
      1264839938089389154908070831758552*q^96 + 
      87436328017906227077510426235281*q^97 - 5711550730808768130994711119064*
       q^98 + 351695047292333601570905687819*q^99 - 
      20358915651379087237820736779*q^100 + 1104604810216428455300363966*
       q^101 - 55981869638360027493471673*q^102 + 2640008664516116400095478*
       q^103 - 115338644735668374521021*q^104 + 4644751096461226418781*
       q^105 - 171402937526338140238*q^106 + 5756292666737489361*q^107 - 
      174485239351077202*q^108 + 4726362454421551*q^109 - 
      113000004047458*q^110 + 2347463061581*q^111 - 41510490693*q^112 + 
      607499109*q^113 - 7064107*q^114 + 61191*q^115 - 351*q^116 + q^117);


